Counterexamples to a conjecture of Las Vergnas

We present counterexamples to a 30-year-old conjecture of Las Vergnas [J. Combin. Theory Ser. B, 1988] regarding the Tutte polynomial of binary matroids.

==> compute_counterexamples.sage <==
# usage: sage compute_counterexamples.sage

def conjecture_test(N):
    Tutte = N.tutte_polynomial()
    print "\nTutte: \n", Tutte, "\nat (-1,-1): ", factor(Tutte(-1,-1))

    z = PolynomialRing(RationalField(), 'z').gen()
    quot = Tutte(-1+z*4,-1+z*4)/Tutte(-1,-1)
    print "\nT(-1+z*4,-1+z*4)/T(-1,-1):\n", quot
    print "      at z=-2: ", quot(-2)
    print "      at z=-1: ", quot(-1)
    print "      at z= 2: ", quot(2)

M = matroids.named_matroids.ExtendedBinaryGolayCode()

print "\nExample 1\n============="
M1 = M / 'abcdef'
print M1.representation(B='rstuvw',reduced=True,labels=False)
conjecture_test(M1)

print "\nExample 2\n============="
M2 = M / 'abc' \ 'def'
print M2.representation(B='ghrstuvwx',reduced=True,labels=False)
conjecture_test(M2)
print "\nIs identically self-dual: ", M2 == M2.dual()
print "Is self-dual: ", M2.is_isomorphic(M2.dual())

print "\nExample 3\n============="
conjecture_test(M) # takes a long time.


==> lasvergnas-frip.sage <==
## usage: sage lasvergnas-frip.sage
##
## Verify Las Vergnas conjecture using dataset from:
##
## Harald Fripertinger and Marcel Wild
## A catalogue of small regular matroids and their Tutte polynomials
## arxiv.org/1107.1403
## https://imsc.uni-graz.at/fripertinger/html/matroids/matroide_neu_1.html
##
## The code assumes the dataset is in a subdirectory called frip.

import os, fnmatch

dirstring = "frip/"
whichmatroids = "bin_loopless_con"

x = PolynomialRing(RationalField(),'x').gen()

   # magic: making list of bits
   # http://stackoverflow.com/questions/10321978/integer-to-bitfield-as-a-list
def bitfield(n):
    return [n >> i & 1 for i in range(rank)]

def matrix_from_string(s):
    return Matrix(GF(2), [bitfield(int(nn)) for nn in s.split()]).transpose()


for filenam in sorted( os.listdir( dirstring )  ):
    if fnmatch.fnmatch(filenam, whichmatroids + '*.txt'):
        print filenam
        fin_name = dirstring + filenam
        fin = open(fin_name, 'r')

        leng = int( fin.readline() )
        rank = int( fin.readline() )
        fiel = int( fin.readline() )
        numb = int( fin.readline() )

        print leng,rank,fiel,numb,"\n"

        count = 0

        for line in fin:
            count += 1
            if count % 5000 == 0:
                print leng,rank,numb,":",count
            A = matrix_from_string( line )
            M = Matroid(A)

            tutte = M.tutte_polynomial()
            quot = tutte(-1+x*4,-1+x*4) / tutte(-1,-1)
            if not all(item.is_integer() for item in quot.coefficients()):
                print filenam, line.rstrip('\r\n')
                print A
                print quot

        fin.close()

